A Common Tracking Software Project

The reconstruction of the trajectories of charged particles, or track reconstruction, is a key computational challenge for particle and nuclear physics experiments. While the tuning of track reconstruction algorithms can depend strongly on details of the detector geometry, the algorithms currently in use by experiments share many common features. At the same time, the intense environment of the High-Luminosity LHC accelerator and other future experiments is expected to put even greater computational stress on track reconstruction software, motivating the development of more performant algorithms. We present here A Common Tracking Software (ACTS) toolkit, which draws on the experience with track reconstruction algorithms in the ATLAS experiment and presents them in an experiment-independent and framework-independent toolkit. It provides a set of high-level track reconstruction tools which are agnostic to the details of the detection technologies and magnetic field configuration and tested for strict thread-safety to support multi-threaded event processing. We discuss the conceptual design and technical implementation of ACTS, selected applications and performance of ACTS, and the lessons learned.

==> authors.py <==
#!/usr/bin/env python3

with open("authors.txt") as fh:
  raw = fh.read()

institutes = set()
authors = []

corresponding = None
email = "andreas.salzburger@cern.ch"

for line in raw.splitlines():
  line = line.strip()
  if line == "": continue
  if line.startswith("#") or line.startswith("%"): continue
  if "%" in line:
    line, _ = line.split("%")
  name, affil = (s.strip() for s in line.split(",", 1))

  if name.startswith("*"): 
    name = name[1:]
    corresponding = name

  affil = [s.strip() for s in affil.split("/")]

  affil = [a for a in affil if len(a) != 0]
  authors.append((name, affil))

  institutes |= set(affil)

authors = list(sorted(authors, key=lambda a: a[0].split(" ")[-1]))

with open("institutes.txt", "r") as fh:
  raw = fh.read()

institutes = {}
for line in raw.splitlines():
  # print(line)
  key, value = map(str.strip, line.split(":", 1))
  # print(key, value)
  institutes[key] = value

authors_by_institutes = {}

for name, affils in authors:
  for affil in affils:
    authors_by_institutes.setdefault(affil, [])
    authors_by_institutes[affil].append(name)

# print(authors_by_institutes)
author_lines = []
for author, _ in authors:
  line = author
  if author == corresponding:
    line += " \\thanks{Corresponding author. \email{%s}}" % email
  author_lines.append(line)


output = "\\author{\n%s\n}" % ("\n  \\and \n".join(author_lines))


inst_lines = []
for key, inst_authors in authors_by_institutes.items():
  inst = institutes.get(key, key)
  # print(inst_authors, inst)
  line = "  %s\n  \\at\n  \\textbf{%s}\n" % (" \\and ".join(inst_authors), inst)
  inst_lines.append(line)

output += "\n\n\institute{\n%s}" % ("  \\and\n".join(inst_lines))

print("""
%%%
% This file is autogenerated from `authors.txt` and `institutes.txt`
% DO NOT CHANGE THIS FILE BY HAND!
%%%
""")

print(output)

# assigned = []

# author_lines = []

# for name, affils in authors:
#   ia = []
#   for a in affils:
#     assert a in institutes, "%s not in %s" % (a, institutes)

#     if a not in assigned:
#       assigned.append(a)

#     ia.append(assigned.index(a))

#   line = "  "+name
#   if len(affils) > 0:
#     line += "\\textsuperscript{%s}" %",".join([str(s+1) for s in ia])
#   author_lines.append(line)

# output = "\\author{\n" + "\n  \\and\n".join(author_lines) + "\n}"
# output += "\n\n"

# for i, affil in enumerate(assigned):
#   output += "\\footnotetext[%d]{%s}\n" % (i+1, affil)

# print(output)
